Finite-Energy Spin(7)-Instantons on Evolving Cocalibrated $G_2$ Spaces: Damped Nahm Flows, Deformation Theory and Spectral Flow on the Quaternionic Heisenberg Nilmanifold

We study left-invariant $SU(2)$ $\operatorname{Spin}(7)$-instantons on half-cylinders $[0,\infty)\times N^7$ whose $\operatorname{Spin}(7)$ structure $\Phi=dt\wedge\varphi_t+\psi_t$ is induced by an evolving family of cocalibrated $G_2$ structures; for the families considered, $\Phi$ has a nonzero component in the $48$-dimensional torsion module. Explicit non-flat finite-energy examples are given on a compact quaternionic Heisenberg nilmanifold, on $S^3\times T^4$ and on $T^7$. On the Heisenberg nilmanifold, the vertical sector of the full $21$-coefficient invariant system is a damped Nahm system: it reduces to $W_\sigma=-\operatorname{cof}W$ on a finite interval $[0,\sigma_\infty)$ fixed by the warping. We characterise exactly which initial data give global finite-energy instantons, show that the largest admissible ball has radius $\sqrt{3}/\sigma_\infty$, and identify the borderline limits with an invariant $G_2$-instanton on the asymptotic slice. We then study the full, non-invariant deformation operator. Cocalibration is equivalent to self-adjointness of its slice operator, and with an Atiyah--Patodi--Singer type boundary condition the operator is Fredholm on weighted spaces, with index independent of the instanton. Using harmonic analysis on the nilmanifold and a Weitzenb\"ock identity in the Schr\"odinger representations, we determine all zero modes of the slice operators and obtain an unconditional index formula: the index counts the central characters of the lattice in an annulus fixed by the warping. For the standard integral lattice it equals $4104$.

==> heisenberg_supplement.py <==
"""heisenberg_supplement.py -- supplementary material for
E. Yalcinkaya, "Finite-Energy Spin(7)-Instantons on Evolving Cocalibrated G2 Spaces:
Damped Nahm Flows, Deformation Theory and Spectral Flow on the Quaternionic Heisenberg Nilmanifold".

Checks (numbering as in Appendix A):
 (i)   d_N psi = 0, formula for d_N phi, and d_N^2 = 0 iff km = 0
 (ii)  spectrum of K = *(Phi ^ .) on 2-forms; the 3-eigenspace is Lambda^2_7
 (iv)  cofactor identity, H_0^2 - H_0 - 2 = 0, tr H_0 = 0
 (v)   sigma_infinity ~ 0.18657
 (vi)  nabla^c Phi = 0 for H^c = -(theta/6) phi + x Upsilon (all other sign choices fail)
 (vii) symbol of L_b; Theorem 9.3 (center-invariant spectrum); Theorem 9.4 (eigenvector);
       Lemma 9.5 (Weitzenboeck identity, matrix Q, SO(4) reduction); Corollary 9.10 (index 4104)
Requires numpy and scipy only.  Runtime: about one to two minutes.
"""
import itertools, math
import numpy as np
from scipy.integrate import quad

def sgn(p):
    s = 1
    for i in range(len(p)):
        for j in range(i + 1, len(p)):
            if p[i] > p[j]:
                s = -s
    return s

n8 = 8  # indices 0..6 = f^1..f^7, 7 = dt
def form(terms, deg, n=n8):
    T = np.zeros((n,) * deg)
    for c, idx in terms:
        for p in itertools.permutations(range(deg)):
            T[tuple(idx[k] for k in p)] += c * sgn(p)
    return T
z = lambda l: [(c, tuple(i - 1 for i in idx)) for c, idx in l]
phiL = z([(-1,(1,2,5)),(-1,(1,3,6)),(-1,(1,4,7)),(-1,(2,3,7)),(1,(2,4,6)),(-1,(3,4,5)),(1,(5,6,7))])
psiL = z([(1,(1,2,3,4)),(-1,(1,2,6,7)),(1,(1,3,5,7)),(-1,(1,4,5,6)),(-1,(2,3,5,6)),(-1,(2,4,5,7)),(-1,(3,4,6,7))])
XiL  = z([(6,(1,2,3,4)),(1,(1,2,6,7)),(1,(3,4,6,7)),(-1,(1,3,5,7)),(1,(2,4,5,7)),(1,(1,4,5,6)),(1,(2,3,5,6))])
UpL  = z([(1,(1,2,5)),(1,(1,3,6)),(1,(1,4,7)),(1,(2,3,7)),(-1,(2,4,6)),(1,(3,4,5)),(6,(5,6,7))])
phi = form(phiL, 3); Ups = form(UpL, 3)
Phi = form([(c, (7,) + i) for c, i in phiL] + psiL, 4)
orient = [7, 0, 1, 2, 3, 4, 5, 6]
eps = np.zeros((n8,) * 8)
for p in itertools.permutations(range(8)):
    eps[tuple(orient[k] for k in p)] = sgn(p)
def star(T, deg):
    L = 'abcdefgh'
    return np.einsum(L[:deg] + L[deg:] + ',' + L[:deg] + '->' + L[deg:], eps, T) / math.factorial(deg)

def report(name, ok):
    print(("PASS " if ok else "FAIL ") + name)
    return ok

allok = True
# ---------- (i) exterior algebra on 7 generators ----------
def wedge(a, b):
    r = {}
    for ka, va in a.items():
        for kb, vb in b.items():
            if set(ka) & set(kb):
                continue
            seq = list(ka) + list(kb)
            key = tuple(sorted(seq)); r[key] = r.get(key, 0) + sgn(seq) * va * vb
    return r
def addf(a, b, c=1.0):
    r = dict(a)
    for k_, v in b.items():
        r[k_] = r.get(k_, 0) + c * v
    return {k_: v for k_, v in r.items() if abs(v) > 1e-12}
def make_d(k, m):
    df = {1:{},2:{},3:{},4:{},5:{(1,2):k,(3,4):k,(6,7):m},6:{(1,3):k,(2,4):-k,(5,7):-m},7:{(1,4):k,(2,3):k,(5,6):m}}
    def d(fm):
        r = {}
        for key, v in fm.items():
            for pos, i in enumerate(key):
                term = wedge(wedge({tuple(key[:pos]): 1}, df[i]), {tuple(key[pos+1:]): 1})
                r = addf(r, term, (-1) ** pos * v)
        return r
    return d, df
psi7 = {(1,2,3,4):1,(1,2,6,7):-1,(1,3,5,7):1,(1,4,5,6):-1,(2,3,5,6):-1,(2,4,5,7):-1,(3,4,6,7):-1}
phi7 = {(1,2,5):-1,(1,3,6):-1,(1,4,7):-1,(2,3,7):-1,(2,4,6):1,(3,4,5):-1,(5,6,7):1}
k_, m_ = 1.3, -0.7
d, df = make_d(k_, m_)
dphi = d(phi7)
expect = {(1,2,3,4): -6*k_}
for key, c in [((1,2,6,7),1),((3,4,6,7),1),((1,3,5,7),-1),((2,4,5,7),1),((1,4,5,6),1),((2,3,5,6),1)]:
    expect[key] = (k_ - m_) * c
allok &= report("(i) d psi = 0", d(psi7) == {})
allok &= report("(i) d phi formula", all(abs(dphi.get(kk,0)-expect.get(kk,0))<1e-12 for kk in set(dphi)|set(expect)))
d2 = d(df[5]); km = k_*m_
allok &= report("(i) d^2 f^5 = km(f137 - f247 - f146 - f236)",
    all(abs(d2.get(kk,0)-v)<1e-12 for kk,v in {(1,3,7):km,(2,4,7):-km,(1,4,6):-km,(2,3,6):-km}.items()) and len(d2)==4)
for kk, mm in [(-4.0, 0.0), (0.0, -1.2), (0.0, 0.0)]:
    dd, dff = make_d(kk, mm)
    allok &= report(f"(i) d^2 = 0 for (k,m)=({kk},{mm})", all(dd(dff[j]) == {} for j in (5,6,7)))

# ---------- (ii) Cayley operator ----------
basis = [(a, b) for a in range(8) for b in range(a+1, 8)]
K = np.zeros((28, 28))
for j, (a, b) in enumerate(basis):
    om = np.zeros((8, 8)); om[a, b] = 1; om[b, a] = -1
    r = np.einsum('abijklmn,ijkl,mn->ab', eps, Phi, om) / 48
    for i, (c, dd_) in enumerate(basis):
        K[i, j] = r[c, dd_]
ev = np.round(np.linalg.eigvalsh((K + K.T) / 2), 8)
allok &= report("(ii) K symmetric, eigenvalues 3 (x7), -1 (x21)",
                np.allclose(K, K.T) and np.sum(ev == 3) == 7 and np.sum(ev == -1) == 21)
ok = True
for q in range(7):
    om = np.zeros((8, 8)); om[7, q] = 1; om[q, 7] = -1; om[:7, :7] += phi[q, :7, :7]
    r = np.einsum('abijklmn,ijkl,mn->ab', eps, Phi, om) / 48
    ok &= np.allclose(r, 3 * om)
allok &= report("(ii) dt^f^q + f_q _| phi span the 3-eigenspace", ok)
allok &= report("(ii) *(dt^psi)=phi, *(dt^Xi)=Upsilon, *Phi=Phi",
    np.allclose(star(form([(c,(7,)+i) for c,i in psiL],5),5),phi) and
    np.allclose(star(form([(c,(7,)+i) for c,i in XiL],5),5),Ups) and np.allclose(star(Phi,4),Phi))

# ---------- (iv) ----------
rng = np.random.default_rng(0)
W = rng.normal(size=(3, 3))
cofW = np.column_stack([np.cross(W[:,1],W[:,2]), np.cross(W[:,2],W[:,0]), np.cross(W[:,0],W[:,1])])
allok &= report("(iv) W^T cof W = det W I", np.allclose(W.T @ cofW, np.linalg.det(W) * np.eye(3)))
def Hmap(X, U):
    X1,X2,X3,X4 = X; U1,U2,U3 = U; c = np.cross
    return [c(X2,U1)+c(X3,U2)+c(X4,U3), -c(X1,U1)+c(X3,U3)-c(X4,U2),
            -c(X1,U2)-c(X2,U3)+c(X4,U1), -c(X1,U3)+c(X2,U2)-c(X3,U1)]
H0 = np.zeros((12, 12)); E3 = np.eye(3)
for j in range(12):
    x = np.zeros(12); x[j] = 1
    H0[:, j] = np.concatenate(Hmap(x.reshape(4, 3), [E3[0], E3[1], E3[2]]))
allok &= report("(iv) H0 symmetric, H0^2-H0-2=0, tr H0=0",
    np.allclose(H0, H0.T) and np.allclose(H0@H0-H0-2*np.eye(12), 0) and abs(np.trace(H0)) < 1e-12)

# ---------- (v) ----------
sinf = quad(lambda t: np.exp(-8*t+4*(1-np.exp(-t)))/(2-np.exp(-t)), 0, np.inf)[0]
allok &= report(f"(v) sigma_inf = {sinf:.6f}", abs(sinf - 0.18657) < 1e-5)

# ---------- (vi) characteristic torsion ----------
def nabla_c_residual(k, m, beta, s1, s2):
    C = np.zeros((8, 8, 8))
    def add(a, b, c, v): C[a, b, c] += v; C[a, c, b] -= v
    for a, pairs in [(4,[((0,1),k),((2,3),k),((5,6),m)]),(5,[((0,2),k),((1,3),-k),((6,4),m)]),(6,[((0,3),k),((1,2),k),((4,5),m)])]:
        for (b, c), v in pairs: add(a, b, c, v)
        add(a, 7, a, beta)
    Lb = -np.transpose(C, (1, 2, 0))          # g([e_b,e_c], e_a)
    G = 0.5 * (Lb - np.transpose(Lb, (2, 0, 1)) + np.transpose(Lb, (1, 2, 0)))  # G[a,b,c]=1/2(L[a,b,c]-L[b,c,a]+L[c,a,b])
    th = (12*beta + 12*k - 6*m) / 7; x = (-2*beta + 5*k + m) / 7
    Hc = np.zeros((8, 8, 8)); Hc[:7, :7, :7] = (s1 * (-th / 6) * phi + s2 * x * Ups)[:7, :7, :7]
    Gt = G + 0.5 * Hc
    R = 0
    for a in range(8):
        Mx = Gt[a]
        R = max(R, np.abs(np.einsum('bc,cfgh->bfgh',Mx,Phi)+np.einsum('fc,bcgh->bfgh',Mx,Phi)
                          +np.einsum('gc,bfch->bfgh',Mx,Phi)+np.einsum('hc,bfgc->bfgh',Mx,Phi)).max())
    return R
ok = True
for (k, m, beta) in [(-3.1, 0, 0.37), (0, -1.4, 0.23), (0, 0, 0.5)]:
    ok &= nabla_c_residual(k, m, beta, 1, 1) < 1e-12
    ok &= all(nabla_c_residual(k, m, beta, s1, s2) > 1e-3 for s1, s2 in [(1,-1),(-1,1),(-1,-1)])
allok &= report("(vi) nabla^c Phi = 0 exactly for the stated H^c, and fails for other signs", ok)

# ---------- (vii) linearized slice operator ----------
def structure(k, m):
    c = np.zeros((7, 7, 7))
    def add(r, p, q, v): c[r, p, q] += v; c[r, q, p] -= v
    add(4,0,1,k); add(4,2,3,k); add(4,5,6,m); add(5,0,2,k); add(5,1,3,-k); add(5,6,4,m)
    add(6,0,3,k); add(6,1,2,k); add(6,4,5,m)
    return c
phi7t = phi[:7, :7, :7]
def Lparts(c):
    M = np.zeros((7, 8, 8)); Cm = np.zeros((8, 8))
    for q in range(7):
        M[q, 0, 1+q] += 1; M[q, 1+q, 0] -= 1
    for q in range(7):
        for i in range(7):
            for j in range(i+1, 7):
                f = phi7t[i, j, q]
                if f == 0: continue
                M[i, 1+q, 1+j] += f; M[j, 1+q, 1+i] -= f
                for r in range(7): Cm[1+q, 1+r] += f * c[r, i, j]
    return M, Cm
ok = True
for b in (1.0, 1.5, 2.0):
    M, Cm = Lparts(structure(-2*b, 0))
    ok &= all(np.allclose(M[p], -M[p].T) for p in range(7)) and np.allclose(Cm, Cm.T)
allok &= report("(vii) symbol of L_b: derivative part antisymmetric, constant part symmetric", ok)
ok = True
for _ in range(5):
    b = rng.uniform(0.5, 3); M, Cm = Lparts(structure(-2*b, 0))
    kv = rng.normal(size=4); kap = np.linalg.norm(kv)
    Lk = 1j * sum(kv[i] * M[i] for i in range(4)) + Cm
    evk = np.sort(np.linalg.eigvalsh(Lk))
    pred = np.sort([kap, -kap] + [2*b - np.sqrt(4*b*b + kap*kap)]*3 + [2*b + np.sqrt(4*b*b + kap*kap)]*3)
    ok &= np.allclose(evk, pred)
    ok &= np.allclose(np.sort(np.linalg.eigvalsh(Cm)), np.sort([0]*5 + [4*b]*3))
allok &= report("(vii) Theorem 9.3: center-invariant spectrum", ok)

Wf = []
for (p, q), (r, s) in [(((0,1),(2,3))), (((0,2),(1,3))), (((0,3),(1,2)))]:
    w = np.zeros((4, 4)); w[p, q] = 1; w[r, s] = 1 if (r, s) != (1, 3) else -1
    Wf.append(w - w.T)
def Lschr(lam, b, N):
    M, Cm = Lparts(structure(-2*b, 0)); lam = np.array(lam, float); Lm = np.linalg.norm(lam)
    Om = sum(lam[a] * Wf[a] for a in range(3)); J = Om / Lm
    u1 = np.array([1., 0, 0, 0]); v1 = J.T @ u1
    if u1 @ Om @ v1 < 0: v1 = -v1
    for cnd in np.eye(4):
        cnd = cnd - (cnd @ u1) * u1 - (cnd @ v1) * v1
        if np.linalg.norm(cnd) > 1e-6: u2 = cnd / np.linalg.norm(cnd); break
    v2 = J.T @ u2
    if u2 @ Om @ v2 < 0: v2 = -v2
    a = np.diag(np.sqrt(np.arange(1, N)), 1); I = np.eye(N)
    A1 = np.kron(a, I); A2 = np.kron(I, a); sq = np.sqrt(Lm)
    ops = [sq*(A1-A1.T), 1j*sq*(A1+A1.T), sq*(A2-A2.T), 1j*sq*(A2+A2.T)]
    B = np.array([u1, v1, u2, v2])
    Eops = [sum(B[r, i] * ops[r] for r in range(4)) for i in range(4)]
    D = N * N; Lt = np.kron(np.eye(D), Cm).astype(complex)
    for i in range(4): Lt += np.kron(Eops[i], M[i])
    for aa in range(3): Lt += np.kron(np.eye(D) * (1j * lam[aa] / b), M[4+aa])
    return Lt
ok_vec = True
for _ in range(4):
    lam = rng.normal(size=3) * rng.uniform(0.3, 5); b = rng.uniform(0.8, 2.2); N = 10
    Hs = Lschr(lam, b, N); Lm = np.linalg.norm(lam); lh = lam / Lm
    Mx = np.array([[0,-lh[2],lh[1]],[lh[2],0,-lh[0]],[-lh[1],lh[0],0]])
    w_, U_ = np.linalg.eig(1j * Mx); v3 = U_[:, np.argmin(np.abs(w_ + 1))]
    x = np.zeros((N, N, 8), complex); x[0, 0, 5:8] = v3; x = x.reshape(-1)
    ok_vec &= np.linalg.norm(Hs @ x - (4*b - Lm/b) * x) < 1e-12
allok &= report("(vii) Theorem 9.4: Omega_lambda (x) v_lambda has eigenvalue 4b-|lambda|/b", ok_vec)

# ---- Lemma 9.5: Weitzenboeck identity J^2 - 4bJ = H - d d^* + Q_lambda ----
def fock_ops(lam, b, N):
    M, Cm = Lparts(structure(-2*b, 0)); lam = np.array(lam, float); Lm = np.linalg.norm(lam)
    Om = sum(lam[a] * Wf[a] for a in range(3)); J = Om / Lm
    u1 = np.array([1., 0, 0, 0]); v1 = J.T @ u1
    if u1 @ Om @ v1 < 0: v1 = -v1
    for cnd in np.eye(4):
        cnd = cnd - (cnd @ u1) * u1 - (cnd @ v1) * v1
        if np.linalg.norm(cnd) > 1e-6: u2 = cnd / np.linalg.norm(cnd); break
    v2 = J.T @ u2
    if u2 @ Om @ v2 < 0: v2 = -v2
    a = np.diag(np.sqrt(np.arange(1, N)), 1); I = np.eye(N)
    A1 = np.kron(a, I); A2 = np.kron(I, a); sq = np.sqrt(Lm)
    base = [sq*(A1-A1.T), 1j*sq*(A1+A1.T), sq*(A2-A2.T), 1j*sq*(A2+A2.T)]
    B = np.array([u1, v1, u2, v2])
    E = [sum(B[r, i] * base[r] for r in range(4)) for i in range(4)]
    E += [np.eye(N*N) * (1j * lam[a] / b) for a in range(3)]
    return M, Cm, E
Qax = 1j*np.array([[0,-4,0,0,0,0,0],[4,0,0,0,0,0,0],[0,0,0,-4,0,0,0],[0,0,4,0,0,0,0],
                   [0,0,0,0,0,0,0],[0,0,0,0,0,0,-8],[0,0,0,0,0,8,0]])
ok_w = True; ok_q = True; ok_spec = True
for lam, b in [((1.3,0,0),1.0), ((2.0,0,0),1.7), ((0.4,-0.9,0.6),1.3), ((-1.1,0.5,2.2),0.9)]:
    N = 10; M, Cm, E = fock_ops(lam, b, N); I7 = np.eye(7); D = N*N
    T = np.kron(np.eye(D), Cm[1:,1:]).astype(complex)
    for p in range(7): T += np.kron(E[p], M[p][1:,1:])
    H = -sum(np.kron(Ep @ Ep, I7) for Ep in E)
    ddst = np.zeros_like(T)
    for p in range(7):
        for q in range(7):
            e = np.zeros((7, 7)); e[p, q] = 1; ddst += -np.kron(E[p] @ E[q], e)
    R = T @ T - 4*b*T - H + ddst
    keep = np.array([(n1*N+n2)*7+q for n1 in range(N-3) for n2 in range(N-3) for q in range(7)])
    Q = R[:7, :7]; Lm = np.linalg.norm(lam)
    ok_w &= np.abs(R[np.ix_(keep,keep)] - np.kron(np.eye(D), Q)[np.ix_(keep,keep)]).max() < 1e-10
    ok_spec &= np.allclose(np.sort(np.linalg.eigvalsh(Q)) / Lm, [-8,-4,-4,0,4,4,8])
    if lam[1] == 0 and lam[2] == 0: ok_q &= np.allclose(Q, Lm * Qax)
allok &= report("(vii) Lemma 9.5: J^2-4bJ-H+dd^* is a constant matrix Q_lambda (axial and non-axial lambda)", ok_w)
allok &= report("(vii) Lemma 9.5: Q_(l,0,0) equals the displayed matrix", ok_q)
allok &= report("(vii) Lemma 9.5: spec(Q_lambda) = l*{-8,-4,-4,0,4,4,8}", ok_spec)
# SO(4) acts on self-dual forms through SO(3), and phi = f567 - sum omega^a ^ f^{a+4}
ok = True
for _ in range(5):
    Aq, _r = np.linalg.qr(rng.normal(size=(4, 4)))
    if np.linalg.det(Aq) < 0: Aq[:, 0] *= -1
    Rg = np.array([[np.sum((Aq.T @ Wf[a] @ Aq) * Wf[b_]) / 4 for b_ in range(3)] for a in range(3)])
    ok &= all(np.allclose(Aq.T @ Wf[a] @ Aq, sum(Rg[a, c] * Wf[c] for c in range(3))) for a in range(3))
    ok &= np.allclose(Rg @ Rg.T, np.eye(3)) and abs(np.linalg.det(Rg) - 1) < 1e-10
phi_check = np.zeros((7,7,7))
for a in range(3):
    for i in range(4):
        for j in range(4):
            phi_check[i, j, 4+a] -= Wf[a][i, j]; phi_check[j, 4+a, i] -= Wf[a][i, j]; phi_check[4+a, i, j] -= Wf[a][i, j]
for p in itertools.permutations(range(3)):
    phi_check[tuple([4,5,6][k] for k in p)] += sgn(p)
ok &= np.allclose(phi_check, phi7t)
allok &= report("(vii) Lemma 9.5 reduction: SO(4) -> SO(3) on self-dual forms, phi = f567 - sum omega^a f^{a+4}", ok)

# ---- Corollary 9.10: exact lattice count ----
from itertools import product
def pf(A): return A[0,1]*A[2,3] - A[0,2]*A[1,3] + A[0,3]*A[1,2]
Wint = [np.rint(w).astype(int) for w in Wf]
total = 0; edge = False
for m in product(range(-4, 5), repeat=3):
    if m == (0, 0, 0): continue
    n2 = m[0]**2 + m[1]**2 + m[2]**2
    Bm = 2 * sum(m[a] * Wint[a] for a in range(3))
    mult = abs(int(pf(Bm))); assert mult == 4 * n2
    lam_norm = 2 * math.pi * math.sqrt(n2)
    if 4 <= lam_norm < 16: total += mult
    if abs(lam_norm - 4) < 1e-12 or abs(lam_norm - 16) < 1e-12: edge = True
allok &= report(f"(vii) Corollary 9.10: 3 * sum of multiplicities = {3*total} (expected 4104), no edge characters",
                3 * total == 4104 and not edge)
print("\nALL CHECKS PASSED" if allok else "\nSOME CHECKS FAILED")

